Measurement of ZZ production in leptonic final states at {\surd}s of 1.96 TeV at CDF

In this paper we present a precise measurement of the total ZZ production cross section in pp collisions at {\surd}s= 1.96 TeV, using data collected with the CDF II detector corresponding to an integrated luminosity of approximately 6 fb-1. The result is obtained by combining separate measurements in the four-charged (lll'l'), and two-charged-lepton and two-neutral-lepton (llvv) decay modes of the Z. The combined measured cross section for pp {\to} ZZ is 1.64^(+0.44)_(-0.38) pb. This is the most precise measurement of the ZZ production cross section in 1.96 TeV pp collisions to date.

==> Latex.sh <==
#!/bin/sh

latex ZZ_prl
bibtex ZZ_prl
latex ZZ_prl
latex ZZ_prl
echo Compilation ended...
echo Creating PS
dvips -t letter -o ZZ_prl.ps ZZ_prl.dvi
echo Creating PDF
#dvipdf -t letter ZZ_prl.dvi
ps2pdf ZZ_prl.ps
echo That\'s all
#evince ZZllvv.pdf &
#acroread ZZ_prl.pdf &

